Formal Modeling and SMT-Based Parameterized Verification of Multi-Case Data-Aware BPMN

We propose DAB -- a data-aware extension of the BPMN de-facto standard with the ability of operating over case and persistent data (partitioned into a read-only catalog and a read-write repository), and that balances between expressiveness and the possibility of supporting parameterized verification of safety properties on top of it. In particular, we take inspiration from the literature on verification of artifact systems, and consider verification problems where safety properties are checked irrespectively of the content of the read-only catalog, possibly considering an unbounded number of active cases and tuples in the catalog and repository. Such problems are tackled using fully implemented array-based backward reachability techniques belonging to the well-established tradition of SMT model checking. We also identify relevant classes of DABs for which the backward reachability procedure implemented in the MCMT array-based model checker is sound and complete, and then further strengthen such classes to ensure termination.

==> anc/BPM_SAFE1.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: the SelectWinner task is enabled, and the case variable ''result'' says that the winner is not eligible
:comment The tool returns SAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBSelWin Enabled)(= case_result NotEligible)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_SAFE2.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: the AssignWinner task is enabled (so we exit the loop before the OneMonth deadline), and the case variable ''time_passed'' says that OneMonth is passed. Remember that EvaluateCV and AssignWinner tasks are executed instantaneously.
:comment The tool returns SAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBAssWin Enabled)(= case_time_passed OneMonth)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_SAFE3.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked:  we exit the loop after a qualified candidate has been found, and the case variable ''time_passed'' says that OneMonth is passed. Remember that EvaluateCV and AssignWinner tasks are executed instantaneously.
:comment The tool returns SAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= case_qualif TRUE)(= case_time_passed OneMonth)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_SAFE4.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: the SelectWinner task is completed (so a winner has been selected), and the case variable ''result'' says that that winner is not eligible.
:comment The tool returns SAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBSelWin Completed)(= case_result NotEligible)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_SAFE5.txt <==
:comment Running example BPM 19


:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: after the evaluation of an application (i.e., EvaluateApplication is completed), there exists an application with score greater than 100
:comment The tool returns SAFE!


:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBEvApp Completed)(> Application5[z1] 100)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_UNSAFE1.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: after the evaluation of an application (i.e., EvaluateApplication is completed), there exists an application with score greater than 0
:comment The tool returns UNSAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBEvApp Completed)(> Application5[z1] 0)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_UNSAFE2.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: the AssignWinner task is completed, and it happened that the loop condition (i.e., a qualified candidate has been found ) became true.
:comment The tool returns UNSAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBAssWin Completed)(= case_qualif TRUE)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_UNSAFE3.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: (At least) OneMonth is passed and there is a candidate that is eligible.
:comment The tool returns UNSAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= Application6[z1] Eligible)(= case_time_passed OneMonth)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_UNSAFE4.txt <==
:comment Running example BPM 19


:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked:The SelectWinner task is completed and the selected winner is eligible.
:comment The tool returns UNSAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBSelWin Completed)(= case_result Eligible)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_UNSAFE5.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: The exception event in the subprocess that contains the loop occurred, and hence OneMonth is passed.
:comment The tool returns UNSAFE!

:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBSubProc Error)(= case_time_passed OneMonth)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/BPM_end_process.txt <==
:comment Running example BPM 19

:comment This  specification formalizes the example of a job hiring process in a company presented in BPM19.
:comment Property to be checked: the process reaches the final state
:comment The tool returns UNSAFE!


:index int



:comment ----- TYPES DESCLARATIONS -------

:smt (define-type JobCatId) 
:smt (define-type UserId)
:smt (define-type StringName)
:smt (define-type NumAge)
:smt (define-type BOOLE)
:smt (define-type String)
:smt (define-type StringDate)
:smt (define-type StringControl)



:comment ---------- FUNCTIONS and PREDICATES -----------



:smt (define userName ::(-> UserId StringName))
:smt (define userAge ::(-> UserId NumAge))



:smt (define Eligible ::String)
:smt (define NotEligible ::String)
:smt (define OneMonth ::StringDate)
:smt (define OneMonthPlusOneWeek ::StringDate)
:smt (define LessThanOneMonth ::StringDate)
:smt (define Qualified ::String)
:smt (define Idle ::StringControl)
:smt (define Enabled ::StringControl)
:smt (define Completed ::StringControl)
:smt (define Error ::StringControl)
:smt (define Waiting :: StringControl)
:smt (define TRUE ::BOOLE)
:smt (define FALSE ::BOOLE)



:db_driven 
:db_sorts JobCatId UserId  StringName NumAge String StringDate StringControl BOOLE
:db_functions userName  userAge
:db_constants  Eligible NotEligible OneMonth Qualified OneMonthPlusOneWeek LessThanOneMonth
:db_constants Idle Enabled Completed Error Waiting TRUE FALSE
:db_relations 


:local Application1 UserId
:local Application2 JobCatId
:local Application3 StringName
:local Application4 NumAge
:local Application5 int
:local Application6 String


:global case_jid JobCatId
:global case_uid UserId
:global case_nameuid StringName
:global case_ageuid NumAge
:global case_result String
:global case_winner UserId
:global case_time_passed StringDate
:global case_qualif BOOLE
:global lcycleBProc StringControl
:global lcycleBStart StringControl
:global lcycleBseq StringControl
:global lcycleBForExc StringControl
:global lcycleBseq1 StringControl
:global lcycleBloop StringControl
:global lcycleBseq2 StringControl
:global lcycleBAppRec StringControl
:global lcycleBEvCV StringControl
:global lcycleBEvApp StringControl
:global lcycleBAssWin StringControl
:global lcycleBDecElig StringControl
:global lcycleBSelWin StringControl
:global lcycleBMakeOf StringControl
:global lcycleBSubProc StringControl


:initial
:var x
:cnj (=  case_jid  NULL_JobCatId) (=  case_uid NULL_UserId) (= case_nameuid NULL_StringName) (=  case_ageuid  NULL_NumAge) (=  case_result NULL_String) (=  case_winner NULL_UserId) (= case_time_passed NULL_StringDate) (= case_qualif FALSE)(= lcycleBProc Enabled)(= lcycleBStart Idle)(= lcycleBseq Idle)(= lcycleBForExc Idle)(=  lcycleBseq1  Idle)(= lcycleBloop Idle)(=  lcycleBseq2  Idle)(= lcycleBAppRec Idle)(= lcycleBEvCV Idle)(= lcycleBEvApp Idle)(= lcycleBAssWin Idle)(= lcycleBDecElig Idle)(= lcycleBSelWin Idle)(= lcycleBMakeOf Idle)(= lcycleBSubProc Idle)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)

:u_cnj (= lcycleBProc Completed)

:eevar d JobCatId
:eevar e UserId
:eevar g StringName
:eevar h NumAge
:eevar l int
:eevar m String
:eevar n StringDate
:eevar o StringControl
:eevar p BOOLE


:comment T1: Process Block 1

:transition
:var j
:guard  (= lcycleBProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Waiting 
 :val Enabled
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf 
 :val lcycleBSubProc

:comment T2: Process Block 2

:transition
:var j
:guard  (= lcycleBStart Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Idle
 :val Enabled 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T3: Process Block 3

:transition
:var j
:guard  (= lcycleBseq Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val Completed 
 :val lcycleBStart
 :val Idle 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T4: Sequence flow 1

:transition
:var j
:guard  (= lcycleBseq Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Waiting
 :val Enabled 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc 

:comment T5: Sequence flow 2

:transition
:var j
:guard  (= lcycleBForExc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Idle 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Enabled
 :val lcycleBSubProc

:comment T6: Sequence flow 3

:transition
:var j
:guard  (= lcycleBMakeOf Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val Completed
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Idle
 :val lcycleBSubProc

:comment T7: Forward Exc 1

:transition
:var j
:guard  (= lcycleBForExc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Waiting
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Enabled

:comment T8: Forward Exc 2

:transition
:var j
:guard  (= lcycleBSubProc Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val lcycleBloop
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Enabled 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle


:comment T9:Subproc 1

:transition
:var j
:guard  (= lcycleBSubProc Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Enabled
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Waiting

:comment T10:Subproc 2

:transition
:var j
:guard  (= lcycleBloop Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle
 :val lcycleBseq2 
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Completed

:comment T11: Forward Exc 3

:transition
:var j
:guard  (= lcycleBAssWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val Idle 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T12: Forward Exc 4

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner 
 :val OneMonth 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1 
 :val Idle 
 :val Idle
 :val Idle 
 :val Idle 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Error

:comment T13: Forward Exc 5

:transition
:var j
:guard  (= lcycleBSubProc Error)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Enabled
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val Idle

:comment T14: Forward Exc 6

:transition
:var j
:guard  (= lcycleBseq1 Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val Completed 
 :val Idle
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T15: Loop 1

:transition
:var j
:guard  (= lcycleBloop Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val Waiting 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T16: Loop 2

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif TRUE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val Completed 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T17: Loop 3

:transition
:var j
:guard  (= lcycleBseq2 Completed)(= case_qualif FALSE)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Idle
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Enabled 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T18: Loop 4

:transition
:var j
:guard  (= lcycleBEvApp Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val lcycleBseq1
 :val lcycleBloop 
 :val Enabled
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val Idle 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T19: Sequence flow1 1

:transition
:var j
:guard  (= lcycleBseq1 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Waiting
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Enabled 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T20: Sequence flow1 2

:transition
:var j
:guard  (= lcycleBDecElig Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Idle 
 :val Enabled
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T21: Sequence flow1 3

:transition
:var j
:guard  (= lcycleBSelWin Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc 
 :val Completed
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Idle
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T22: Sequence flow2   1

:transition
:var j
:guard  (= lcycleBseq2 Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Waiting
 :val Enabled 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T23: Sequence flow2   2

:transition
:var j
:guard  (= lcycleBAppRec Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Idle 
 :val Enabled 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T24: Sequence flow2   3

:transition
:var j
:guard  (= lcycleBEvCV Completed)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val Completed
 :val lcycleBAppRec 
 :val Idle
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T25: Start

:transition
:var j
:guard  (= lcycleBStart Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val d 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val Completed
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T26: ApplicationReceived   

:transition
:var j
:guard  (= lcycleBAppRec Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val e 
 :val g 
 :val h
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val Completed 
 :val lcycleBEvCV 
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T27: Evaluate CV 1

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val TRUE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:comment T28: Evaluate CV 2

:transition
:var j
:guard  (= lcycleBEvCV Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val FALSE
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val Completed
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T29: Evaluate Application 

:transition
:var x
:var j
:guard  (= lcycleBEvApp Enabled)(= Application1[x] NULL_UserId)(= Application2[x] NULL_JobCatId)(= Application3[x] NULL_StringName)(= Application4[x] NULL_NumAge)(= Application5[x] 0)(= Application6[x] NULL_String)(> l 0)(< l 101)
:numcases 2
:case (= j x)
 :val case_uid 
 :val case_jid
 :val case_nameuid 
 :val case_ageuid 
 :val l 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val Completed 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T30: Decide Eligible

:transition
:var j
:guard  (= lcycleBDecElig Enabled)
:numcases 2
:case (> Application5[j] 80)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Eligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val NotEligible

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val Completed 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc


:comment T31: Select Winner 

:transition
:var x
:var j
:guard  (= lcycleBSelWin Enabled)(= Application6[x] Eligible)
:numcases 2
:case (= j x)
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc

:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val Application2[x]
 :val Application1[x] 
 :val Application3[x] 
 :val Application4[x]
 :val Application6[x] 
 :val Application1[x]
 :val OneMonthPlusOneWeek 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin 
 :val lcycleBDecElig 
 :val Completed
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T32:  Assign Winner 

:transition
:var j
:guard  (= lcycleBAssWin Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val Qualified 
 :val case_uid
 :val LessThanOneMonth
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val Completed 
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val lcycleBMakeOf
 :val lcycleBSubProc



:comment T33:  MakeOffer 

:transition
:var j
:guard  (= lcycleBMakeOf Enabled)
:numcases 1
:case 
 :val Application1[j] 
 :val Application2[j]
 :val Application3[j] 
 :val Application4[j] 
 :val Application5[j] 
 :val Application6[j]

 :val case_jid 
 :val case_uid 
 :val case_nameuid 
 :val case_ageuid
 :val case_result 
 :val case_winner
 :val case_time_passed 
 :val case_qualif
 :val lcycleBProc 
 :val lcycleBStart
 :val lcycleBseq 
 :val lcycleBForExc
 :val lcycleBseq1
 :val lcycleBloop 
 :val lcycleBseq2
 :val lcycleBAppRec 
 :val lcycleBEvCV
 :val lcycleBEvApp 
 :val lcycleBAssWin
 :val lcycleBDecElig 
 :val lcycleBSelWin
 :val Completed
 :val lcycleBSubProc




==> anc/README.txt <==

-----------------------------------------------------------------------------
To use MCMT, please follow the next steps. 
-----------------------------------------------------------------------------

	1. Download and install MCMT following the guidance in http://users.mat.unimi.it/users/ghilardi/mcmt/. Note that currently MCMT (ver. 2.8) runs only on Linux.
	2. Run an MCMT specification file: 
		- open Terminal and navigate in the distribution folder to the subdirectory /linux/;
		- type ./bin/mcmt [options] <filename>; 
		- [recommended] to see the execution time, type time ./bin/mcmt [options] <filename>; 
		- [not mandatory] to see the full list of possible options, follow the MCMT manual from the MCMT website. 

To test various properties over the DAB model of the job hiring process, download all the ancillary files. Each ancillary file contains the model specification with a concrete property to verify, which is explained at the beginning of each corresponding file. There are five BPM_SAFE files and five BPM_UNSAFE files for which MCMT respectively returns SAFE and UNSAFE. To test the soundness of the job hiring process, run MCMT on the file BPM_end_process.txt. 
